Achieving both High Energy Efficiency and High Performance in On-Chip Communication using Hierarchical Rings with Deflection Routing

Hierarchical ring networks, which hierarchically connect multiple levels of rings, have been proposed in the past to improve the scalability of ring interconnects, but past hierarchical ring designs sacrifice some of the key benefits of rings by introducing more complex in-ring buffering and buffered flow control. Our goal in this paper is to design a new hierarchical ring interconnect that can maintain most of the simplicity of traditional ring designs (no in-ring buffering or buffered flow control) while achieving high scalability as more complex buffered hierarchical ring designs. Our design, called HiRD (Hierarchical Rings with Deflection), includes features that allow us to mostly maintain the simplicity of traditional simple ring topologies while providing higher energy efficiency and scalability. First, HiRD does not have any buffering or buffered flow control within individual rings, and requires only a small amount of buffering between the ring hierarchy levels. When inter-ring buffers are full, our design simply deflects flits so that they circle the ring and try again, which eliminates the need for in-ring buffering. Second, we introduce two simple mechanisms that provides an end-to-end delivery guarantee within the entire network without impacting the critical path or latency of the vast majority of network traffic. HiRD attains equal or better performance at better energy efficiency than multiple versions of both a previous hierarchical ring design and a traditional single ring design. We also analyze our design's characteristics and injection and delivery guarantees. We conclude that HiRD can be a compelling design point that allows higher energy efficiency and scalability while retaining the simplicity and appeal of conventional ring-based designs.

==> plots/divby.py <==
#!/usr/bin/python

import sys

div = 65.0
if len(sys.argv) > 1: div = float(sys.argv[1])

for line in sys.stdin.readlines():
    if line == '':
        print line
        continue
    if line[0] != '"':
        print line
        continue

    cols = line.split()
    cols[1:] = map(lambda x: str(float(x) / div), cols[1:])
    print ' '.join(cols)


==> plots/topdf.sh <==
#!/bin/bash
for f in *.gnuplot
do
	gnuplot $f
done
for f in *.eps
do
        epstool --copy --bbox $f tmp.eps
        mv tmp.eps $f
	epstopdf $f
done


==> plots/topdf1.sh <==
#!/bin/bash
file=`basename $1 .gnuplot`
gnuplot $1
epstool --copy --bbox $file.eps tmp.eps
mv tmp.eps $file.eps
epstopdf $file.eps

